PhoneLM:an Efficient and Capable Small Language Model Family through Principled Pre-training

The interest in developing small language models (SLM) for on-device deployment is fast growing. However, the existing SLM design hardly considers the device hardware characteristics. Instead, this work presents a simple yet effective principle for SLM design: architecture searching for (near-)optimal runtime efficiency before pre-training. Guided by this principle, we develop PhoneLM SLM family (currently with 0.5B and 1.5B versions), that acheive the state-of-the-art capability-efficiency tradeoff among those with similar parameter size. We fully open-source the code, weights, and training datasets of PhoneLM for reproducibility and transparency, including both base and instructed versions. We also release a finetuned version of PhoneLM capable of accurate Android Intent invocation, and an end-to-end Android demo. All materials are available at https://github.com/UbiquitousLearning/PhoneLM.

==> figs/fig-benckmark-speed.py <==
import pandas as pd
import matplotlib.pyplot as plt
from cycler import cycler

# 设置全局字体为 Times New Roman
plt.rcParams['font.family'] = 'Times New Roman'

# 设置全局字体大小
plt.rcParams.update({'font.size': 14})  # 你可以根据需要调整字体大小

# 定义一组颜色
colors = plt.cm.tab20.colors  # 使用tab20颜色映射
dark_colors = ['dimgray', 'black']  # 深色

def plot(names=["fig-benckmark-speed-prefilling", "fig-benckmark-speed-decoding"]):
    # 提取横轴的数值
    x_values = [32, 64, 96, 128, 256, 512, 1024]

    # 创建1×2的子图
    fig, axes = plt.subplots(1, 2, figsize=(15, 4))

    for ax, name in zip(axes, names):
        # 读取CSV文件
        df = pd.read_csv(name + '.csv')

        # 设置颜色循环
        ax.set_prop_cycle(cycler('color', colors))

        # 绘制每一列的折线图
        color_index = 0
        dark_color_index = 0
        for index, row in df.iterrows():
            if 'Phone' in row['Model']:
                ax.plot(x_values, row[2:], marker='s', label=row['Model'], linewidth=3.5, color=dark_colors[dark_color_index % len(dark_colors)])  # 加粗线条，深色
                dark_color_index += 1
            else:
                ax.plot(x_values, row[2:], marker='o', label=row['Model'], linewidth=1.0, color=colors[color_index % len(colors)])  # 正常线条
                color_index += 1

        # 添加标签和标题
        ax.set_xlabel('Prompt lengths (tokens)', fontweight='bold')
        if name != "fig-benckmark-speed-inference":
            ax.set_ylabel('Throughput (tokens/s)', fontweight='bold')
        ax.set_title(name.replace("fig-benckmark-speed-", "").replace("-", " ").title(), fontweight='bold')

    # 添加图例到整个图形的最右端
    handles, labels = ax.get_legend_handles_labels()
    fig.legend(handles, labels, loc='center left', bbox_to_anchor=(0.85, 0.5))

    # 调整布局
    plt.tight_layout(rect=[0, 0, 0.85, 1])

    # 保存图表为PDF
    plt.savefig('fig-benckmark-speed.pdf', format='pdf', bbox_inches='tight')

    # 显示图表
    plt.show()

# 绘制图表
plot()

==> figs/fig-benckmark-throughput-matrics.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text
from cycler import cycler

# 设置全局字体为 Times New Roman
plt.rcParams['font.family'] = 'Times New Roman'

# 设置全局字体大小
plt.rcParams.update({'font.size': 10})  # 你可以根据需要调整字体大小

# 定义一组颜色
colors = plt.cm.tab20.colors  # 使用tab20颜色映射

# 读取CSV文件
df = pd.read_csv('fig-benckmark-throughput-matrics.csv')

# 创建1行2列的图形
fig, axes = plt.subplots(1, 2, figsize=(8, 3))

def plot_scatter(ax, spepd_string, ylab, show_ylabel=True):
    texts = []
    color_index = 0
    
    # 设置颜色循环
    ax.set_prop_cycle(cycler('color', colors))
    
    # 绘制所有点
    for i, row in df.iterrows():
        color = colors[color_index % len(colors)]
        color_style = color if row['OpenData'] == True else 'none'
        size = row['size(B)']  # 将size(B)转换为MB，并用作散点的大小，放大差距
        ax.scatter(row[spepd_string], row['AVG Selected'], color=color_style, marker='o', edgecolors=color, s=(size)*50)
        text_color = 'red' if 'Phone' in row['Model'] else 'black'
        texts.append(ax.annotate(row['Model'], (row[spepd_string], row['AVG Selected']), fontweight='bold', color=text_color))
        color_index += 1
    
    # adjust_text(texts, ax=ax, expand_text=(0.05, 0.05), expand_points=(0.05, 0.05),
    #             arrowprops=dict(arrowstyle='->', color='gray', shrinkA=0), force_text=0.5, force_points=0.5, lim=100,
    #             )
    
    adjust_text(texts, ax=ax, expand_text=(0.05, 0.05), expand_points=(0.05, 0.05),
                force_text=0.5, force_points=0.5, lim=100,
                )
    
    # for text in texts:
    #     if text.get_text() == 'StableLM-1.6B':
    #         adjust_text([text], ax=ax, expand_text=(0.05, 0.05), expand_points=(0.05, 0.05),
    #                     arrowprops=dict(arrowstyle='->', color='gray', shrinkA=0), force_text=0.5, force_points=0.5, lim=100)
    #     else:
    #         adjust_text([text], ax=ax, expand_text=(0.05, 0.05), expand_points=(0.05, 0.05),
    #                     force_text=0.5, force_points=0.5, lim=100)

    # 添加标签和标题
    ax.set_xlabel(ylab, fontweight='bold')
    if show_ylabel:
        ax.set_ylabel('Average Accuracy', fontweight='bold')
    else:
        ax.yaxis.set_visible(False)
        ax.set_ylabel('')

# 在第一个子图上绘制
plot_scatter(axes[0], 'Prefilling Speed(tokens/s)', 'Prefilling Throughput (tokens/s)')

# 在第二个子图上绘制，不显示y轴坐标和ylabel
plot_scatter(axes[1], 'Decoding Speed(tokens/s)', 'Decoding Throughput (tokens/s)', show_ylabel=False)

# 调整布局
plt.tight_layout()

# 保存为PDF
plt.savefig('fig-benckmark-throughput-matrics.pdf', format='pdf', bbox_inches='tight')

# 显示图表
plt.show()

==> figs/fig-experimental-steps.py <==
import pandas as pd
import matplotlib.pyplot as plt

plt.rcParams['font.family'] = 'Times New Roman'
# 设置全局字体大小
plt.rcParams.update({'font.size': 14})  # 你可以根据需要调整字体大小

# 读取CSV文件并绘制图表
def plot(name="fig-experimental-0.5B-steps"):
    df = pd.read_csv(name + '.csv')

    # 选择需要绘制的列
    columns_to_plot = ['ARC-e', 'ARC-c', 'HellaSwag', 'WinoGrande', 'PIQA', 'SciQ', 'BoolQ']

    # 创建图形
    plt.figure(figsize=(10, 6))

    # 绘制每一列的折线图
    for column in columns_to_plot:
        plt.plot(df['billions'], df[column], marker='none', label=column)

    # 添加标签和标题
    plt.xlabel('Billions', fontweight='bold')
    plt.ylabel('Matric Score(%)', fontweight='bold')
    plt.title('Performance Metrics Over Billions', fontweight='bold')

    # 添加图例
    plt.legend()

    # 保存图表为PDF
    plt.savefig(name + '.pdf', format='pdf', bbox_inches='tight')

    # 显示图表
    # plt.show()

# 绘制图表
plot("fig-experimental-0.5B-steps")
plot("fig-experimental-1.5B-steps")

==> figs/fig-motivation-100_200M-loss.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text
import numpy as np
from scipy.optimize import curve_fit

# 设置全局字体为 Times New Roman
plt.rcParams['font.family'] = 'Times New Roman'

# 读取CSV文件
df = pd.read_csv('fig-motivation-100&200M-loss.csv')

# 分组数据
df_100 = df[df['size'] == 100]
df_200 = df[df['size'] == 200]

# 创建1行2列的图形
fig, axes = plt.subplots(1, 2, figsize=(8, 3))

def plot_scatter_and_fit(ax, spepd_string, ylab, show_ylabel=True):
    # 绘制size为100的点
    ax.scatter(df_100[spepd_string], df_100['loss'], color='blue', label='100M', marker='o')
    texts_100 = [ax.text(df_100[spepd_string].iloc[i], df_100['loss'].iloc[i], label, fontweight='bold') for i, label in enumerate(df_100['labels'])]

    # 绘制size为200的点
    ax.scatter(df_200[spepd_string], df_200['loss'], color='red', label='200M', marker='s')
    texts_200 = [ax.text(df_200[spepd_string].iloc[i], df_200['loss'].iloc[i], label, fontweight='bold') for i, label in enumerate(df_200['labels'])]

    # 调整标签位置以避免重叠
    adjust_text(texts_100 + texts_200, ax=ax)

    # 拟合曲线
    def func(x, a, b, c):
        return a * x**2 + b * x + c

    # 拟合size为100的曲线
    popt_100, _ = curve_fit(func, df_100[spepd_string], df_100['loss'])
    x_100 = np.linspace(min(df_100[spepd_string]), max(df_100[spepd_string]), 100)
    y_100 = func(x_100, *popt_100)
    ax.plot(x_100, y_100, color='blue', linestyle='--')

    # 拟合size为200的曲线
    popt_200, _ = curve_fit(func, df_200[spepd_string], df_200['loss'])
    x_200 = np.linspace(min(df_200[spepd_string]), max(df_200[spepd_string]), 100)
    y_200 = func(x_200, *popt_200)
    ax.plot(x_200, y_200, color='red', linestyle='--')

    # 添加标签和标题
    ax.set_xlabel(ylab, fontweight='bold')
    if show_ylabel:
        ax.set_ylabel('loss', fontweight='bold')
    else:
        ax.yaxis.set_visible(False)
        ax.set_ylabel('')

    ax.legend()

# 在第一个子图上绘制
plot_scatter_and_fit(axes[0], 'prefilling(tokens/s)', 'Prefilling Throught (tokens/s)')

# 在第二个子图上绘制，不显示y轴坐标和ylabel
plot_scatter_and_fit(axes[1], 'decoding(tokens/s)', 'Decoding Throught (tokens/s)', show_ylabel=False)

# 调整布局
plt.tight_layout()

# 保存为PDF
plt.savefig('fig-motivation-100&200M-loss.pdf', format='pdf', bbox_inches='tight')

# 显示图表
plt.show()

==> figs/fig-motivation-100_200M-matrics.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text

# 设置全局字体为 Times New Roman
plt.rcParams['font.family'] = 'Times New Roman'

# 读取CSV文件
df = pd.read_csv('fig-motivation-100&200M-matrics.csv')

# 分组数据
df_100 = df[df['size'] == 100]
df_200 = df[df['size'] == 200]

# 创建1行2列的图形
fig, axes = plt.subplots(1, 2, figsize=(8, 3))

def plot_scatter(ax, spepd_string, ylab, show_ylabel=True):
    # 绘制size为100的点
    ax.scatter(df_100[spepd_string], df_100['AVG Selected'], color='blue', label='100M', marker='o')
    texts_100 = [ax.text(df_100[spepd_string].iloc[i], df_100['AVG Selected'].iloc[i], label, fontweight='bold') for i, label in enumerate(df_100['label'])]

    # 绘制size为200的点
    ax.scatter(df_200[spepd_string], df_200['AVG Selected'], color='red', label='200M', marker='s')
    texts_200 = [ax.text(df_200[spepd_string].iloc[i], df_200['AVG Selected'].iloc[i], label, fontweight='bold') for i, label in enumerate(df_200['label'])]

    # 调整标签位置以避免重叠
    adjust_text(texts_100 + texts_200, ax=ax)

    # 添加标签和标题
    ax.set_xlabel(ylab, fontweight='bold')
    if show_ylabel:
        ax.set_ylabel('Average Matrics', fontweight='bold')
    else:
        ax.yaxis.set_visible(False)
        ax.set_ylabel('')

    ax.legend()

# 在第一个子图上绘制
plot_scatter(axes[0], 'prefilling(tokens/s)', 'Prefilling Throught (tokens/s)')

# 在第二个子图上绘制，不显示y轴坐标和ylabel
plot_scatter(axes[1], 'decoding(tokens/s)', 'Decoding Throught (tokens/s)', show_ylabel=False)

# 调整布局
plt.tight_layout()

# 保存为PDF
plt.savefig('fig-motivation-100&200M-matrics.pdf', format='pdf', bbox_inches='tight')

# 显示图表
plt.show()

==> figs/fig-pretraining-architecture-rope+relu.py <==
import pandas as pd
import matplotlib.pyplot as plt

def plot_rope(file_name, title):
    # 读取CSV文件
    df = pd.read_csv(file_name+'.csv', sep='\t')

    # 提取数据
    x = df.iloc[:, 0]
    # rope_cpu = df.iloc[:, 1]
    # qrope_cpu = df.iloc[:, 2]
    # rope_npu = df.iloc[:, 3]
    # qrope_npu = df.iloc[:, 4]
    # 从CSV文件中读取标签
    labels = df.columns[1:]

    # 绘制柱状图
    plt.figure(figsize=(5, 4))
    bar_width = 0.8 / len(labels)  # 根据标签数量动态调整bar的宽度
    index = range(len(x))

    for ii in range(len(labels)):
        plt.bar([i + ii *bar_width for i in index], df.iloc[:, ii+1], bar_width, label=labels[ii])
    # plt.bar(index, rope_cpu, bar_width, label=labels[0])
    # plt.bar([i + bar_width for i in index], qrope_cpu, bar_width, label=labels[1])
    # plt.bar([i + 2 * bar_width for i in index], rope_npu, bar_width, label=labels[2])
    # plt.bar([i + 3 * bar_width for i in index], qrope_npu, bar_width, label=labels[3])

    # 添加标签和标题
    plt.xlabel('Size')
    plt.ylabel('Latecy (us)')
    plt.title(title)
    plt.xticks([i + 1.5 * bar_width for i in index], x)
    plt.legend()

    # 显示图表
    # plt.show()
    # 保存图表为PDF文件
    output_file = file_name+'.pdf'
    plt.savefig(output_file, format='pdf', bbox_inches='tight')

if __name__ == '__main__':
    plot_rope('fig-pretraining-architecture-rope', 'RoPE and QRoPE Performance')
    plot_rope('fig-pretraining-architecture-relu', 'ReLU and SiLU Performance')

==> figs/fig-pretraining-training-loss-data.py <==
import pandas as pd
import matplotlib.pyplot as plt

plt.rcParams['font.family'] = 'Times New Roman'

def plot(name='fig-pretraining-training-loss-0.5B', stage1_end_step=1188, stage2_end_step=1198.02, title='PhoneLLM 0.5B Train Loss'):
    # 读取CSV文件
    df = pd.read_csv(name+'.csv')

    # 提取需要的列
    steps = df['data']
    values = df['train/loss']

    # 创建图形和轴
    fig, ax = plt.subplots()


    # 绘制不同区间的折线图
    ax.plot(steps[steps <= stage1_end_step], values[steps <= stage1_end_step], color='black', label='#1 Stable Training Stage')
    ax.plot(steps[(steps >= stage1_end_step) & (steps <= stage2_end_step)], values[(steps >= stage1_end_step) & (steps <= stage2_end_step)], color='darkblue', label='#2 Decay Stage')
    ax.plot(steps[steps >= stage2_end_step], values[steps >= stage2_end_step], color='darkviolet', label='#3 SFT Stage')

    # 添加图例
    ax.legend()

    # 添加标题和标签
    ax.set_title(title, fontweight='bold')
    ax.set_xlabel('Global Tokenas(Billion)', fontweight='bold')
    ax.set_ylabel('Train Loss', fontweight='bold')

    # 显示图形
    # plt.show()
    output_file = name+'-data.pdf'
    plt.savefig(output_file, format='pdf', bbox_inches='tight')

plot('fig-pretraining-training-loss-0.5B', 1188, 1198.02, 'PhoneLLM 0.5B Train Loss')
plot('fig-pretraining-training-loss-1.5B', 1601.46, 1621.62, 'PhoneLLM 1.5B Train Loss')

==> figs/fig-pretraining-training-loss.py <==
import pandas as pd
import matplotlib.pyplot as plt

plt.rcParams['font.family'] = 'Times New Roman'

# 读取CSV文件
df = pd.read_csv('fig-pretraining-training-loss-0.5B.csv')

# 提取需要的列
steps = df['train/global_step']
values = df['train/loss']

# 创建图形和轴
fig, ax = plt.subplots()

stage1_end_step = 88000
stage2_end_step = 94680

# 绘制不同区间的折线图
ax.plot(steps[steps <= stage1_end_step], values[steps <= stage1_end_step], color='black', label='#1 Stable Training Stage')
ax.plot(steps[(steps >= stage1_end_step) & (steps <= stage2_end_step)], values[(steps >= stage1_end_step) & (steps <= stage2_end_step)], color='darkblue', label='#2 Decay Stage')
ax.plot(steps[steps >= stage2_end_step], values[steps >= stage2_end_step], color='darkviolet', label='#3 SFT Stage')

# 添加图例
ax.legend()

# 添加标题和标签
ax.set_title('PhoneLLM 0.5B Train Loss', fontweight='bold')
ax.set_xlabel('Global Step', fontweight='bold')
ax.set_ylabel('Train Loss', fontweight='bold')

# 显示图形
# plt.show()
output_file = 'fig-pretraining-training-loss-0.5B.pdf'
plt.savefig(output_file, format='pdf', bbox_inches='tight')
